Open-Source Verification with Chisel and Scala

Performance increase with general-purpose processors has come to a halt. We can no longer depend on Moore's Law to increase computing performance. The only way to achieve higher performance or lower energy consumption is by building domain-specific hardware accelerators. To efficiently design and verify those domain-specific accelerators, we need agile hardware development. One of the main obstacles when proposing such a modern method is the lack of modern tools to attack it. To be able to verify a design in such a time-constrained development method, one needs to have efficient tools both for design and verification. This paper thus proposes ChiselVerify, an open-source tool for verifying circuits described in any Hardware Description Language. It builds on top of the Chisel hardware construction language and uses Scala to drive the verification using a testing strategy inspired by the Universal Verification Methodology (UVM) and adapted for designs described in Chisel. ChiselVerify is created based on three key ideas. First, our solution highly increases the productivity of the verification engineer, by allowing hardware testing to be done in a modern high-level programming environment. Second, the framework functions with any hardware description language thanks to the flexibility of Chisel blackboxes. Finally, the solution is well integrated into the existing Chisel universe, making it an extension of currently existing testing libraries. We implement ChiselVerify in a way inspired by the functionalities found in SystemVerilog. This allows one to use functional coverage, constrained-random verification, bus functional models, transaction-level modeling and much more during the verification process of a design in a contemporary high-level programming ecosystem.

==> graphs.m <==
%% Coverpoint bcd
bcd = [3 2 1 1 2 0 3 3 2 3 0];
Xbcd = categorical({'0', '1', '2', '3', '4', '5', '6', '7', '8', '9', 'others'});
bar(Xbcd, bcd);

%% Coverpoint val
val = [10, 0, 6 4];
Xval = categorical({'low', 'bad', 'high',  'others'});
Xval = reordercats(Xval, {'low', 'bad', 'high',  'others'});
bar(Xval, val);

%% Coverpoint a
a = [0, 4, 4, 4, 3, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0];
Xa = 0:15;
bar(Xa, a)
xticks(Xa);


%% Plot ém
close all;
figure('Position', [0 0 500 500]);
subplot(3,1,1);
bar(Xbcd, bcd);
title("Coverpoint BCD");
xlabel("Bins");
ylabel("Hits");
yticks(0:3);
ylim([0 3.3]);
subplot(3,1,2);
bar(Xval, val);
title("Coverpoint VAL");
xlabel("Bins");
ylabel("Hits");
ylim([0 11]);
subplot(3,1,3);
bar(Xa,a);
xticks(Xa);
yticks(0:4);
title("Coverpoint A");
xlabel("Bins");
ylabel("Hits");
ylim([0 4.4]);
exportgraphics(gcf, "coverage.pdf");

==> snippets/Myclass.c <==
#include "MyClass.h"
#include <stdlib.h>

JNIEXPORT jint JNICALL Java_MyClass_digitsum 
(JNIEnv * env, jobject obj, jint num) {
	int i = num;
	int sum = 0;
	while(i) {
		sum += i % 10;
		i = i / 10;
	}
	return sum;
}

JNIEXPORT jstring JNICALL Java_MyClass_hello 
(JNIEnv * env, jobject obj, jstring string) {
    const char* str = (*env)->GetStringUTFChars(env, string, 0);
    char buf[128];
	 snprintf(buf, 128, "Hello from C, %s", str);
    (*env)->ReleaseStringUTFChars(env, string, str);
    return (*env)->NewStringUTF(env,buf);	
}


==> snippets/hello.c <==
// hello.c
#include "svdpi.h"
#include <stdlib.h>

void c_hello(char* name) {
	printf("Hello from C, %s", name);
}

// hello.sv
module tb;
import "DPI-C" function void c_hello(string name);

	initial main();
	task main();
		c_hello("SystemVerilog");
	endtask
endmodule

// Outputs: "Hello from C, SystemVerilog"

